Connection between $GW$ and Extended Coupled Cluster

Coupled-cluster (CC) theory and Green's function many-body perturbation theory (MBPT) have long evolved as distinct yet complementary frameworks for describing electronic correlation. While CC methods employ exponential wavefunction parametrizations that guarantee size extensivity and systematic improvability, Green's function approaches such as the $GW$ approximation describe quasiparticle and optical excitations through diagrammatic resummations. Recent analyses have established a formal correspondence between these frameworks: the $GW$ approximation is equivalent to an equation-of-motion (EOM) treatment of the direct-ring coupled-cluster doubles (drCCD) method. Within this context, the extended CC (ECC) ansatz offers a unified framework connecting CC and MBPT. This formulation bridges CC-based and Green's function-based methods, providing novel avenues for incorporating vertex corrections within a CC framework that preserves a sum-over-state representation of the self-energy and lead to potentially systematically improvable Green's function approaches.

==> anc/si.tex <==
\documentclass[aip,jcp,reprint,noshowkeys,superscriptaddress]{revtex4-2}
\usepackage{graphicx,dcolumn,bm,xcolor,microtype,multirow,amscd,amsmath,amssymb,amsfonts,physics,wrapfig,bbold,siunitx,xspace,braket,txfonts}
\usepackage[version=4]{mhchem}

\usepackage{xr-hyper}  
\externaldocument{../manuscript}

\usepackage[utf8]{inputenc}
\usepackage[T1]{fontenc}
\usepackage{feynmp-auto}
\usepackage{longtable}
\usepackage{rotating}
\usepackage{hyperref}
\usepackage[compat=1.0.0]{tikz-feynman}

\hypersetup{
    colorlinks,
    linkcolor={red!50!black},
    citecolor={red!70!black},
    urlcolor={red!80!black}
}

\usepackage{listings}
\definecolor{codegreen}{rgb}{0.58,0.4,0.2}
\definecolor{codegray}{rgb}{0.5,0.5,0.5}
\definecolor{codepurple}{rgb}{0.25,0.35,0.55}
\definecolor{codeblue}{rgb}{0.30,0.60,0.8}
\definecolor{backcolour}{rgb}{0.98,0.98,0.98}
\definecolor{mygray}{rgb}{0.5,0.5,0.5}

\definecolor{sqred}{rgb}{0.85,0.1,0.1}
\definecolor{sqgreen}{rgb}{0.25,0.65,0.15}
\definecolor{sqorange}{rgb}{0.90,0.50,0.15}
\definecolor{sqblue}{rgb}{0.10,0.3,0.60}

\lstdefinestyle{mystyle}{
    backgroundcolor=\color{backcolour},
    commentstyle=\color{codegreen},
    keywordstyle=\color{codeblue},
    numberstyle=\tiny\color{codegray},
    stringstyle=\color{codepurple},
    basicstyle=\ttfamily\footnotesize,
    breakatwhitespace=false,
    breaklines=true,
    captionpos=b,
    keepspaces=true,
    numbers=left,
    numbersep=5pt,
    numberstyle=\ttfamily\tiny\color{mygray},
    showspaces=false,
    showstringspaces=false,
    showtabs=false,
    tabsize=2
  }

  \newcolumntype{d}{D{.}{.}{-1}}

  \lstset{style=mystyle}

\newcommand{\cre}[1]{a_{#1}^\dagger}
\newcommand{\ani}[1]{a_{#1}} 

\newcommand{\fcre}[1]{\Hat{a}_{#1}^{\dag}}
\newcommand{\fani}[1]{\Hat{a}_{#1}}

\newcommand{\bfcre}[1]{\Hat{\Bar{a}}_{#1}^{\dag}}
\newcommand{\bfani}[1]{\Hat{\Bar{a}}_{#1}}

\newcommand{\bcre}[1]{\Hat{b}_{#1}^{\dag}}
\newcommand{\bani}[1]{\Hat{b}_{#1}}

\newcommand{\bacre}[1]{\Bar{b}_{#1}^{\dag}}
\newcommand{\baani}[1]{\Bar{b}_{#1}}

\newcommand{\bbacre}[1]{\dBar{b}_{#1}^{\dag}}
\newcommand{\bbaani}[1]{\dBar{b}_{#1}}

\newcommand{\bbcre}[1]{\Hat{\beta}_{#1}^{\dag}}
\newcommand{\bbani}[1]{\Hat{\beta}_{#1}}


\newcommand{\ccre}[1]{\Hat{c}_{#1}^{\dag}}
\newcommand{\cani}[1]{\Hat{c}_{#1}}

\newcommand{\bccre}[1]{\Hat{\Bar{c}}_{#1}^{\dag}}
\newcommand{\bcani}[1]{\Hat{\Bar{c}}_{#1}}


\newcommand{\dcre}[1]{\Hat{d}_{#1}^{\dag}}
\newcommand{\dani}[1]{\Hat{d}_{#1}}

\newcommand{\bdcre}[1]{\Hat{\Bar{d}}_{#1}^{\dag}}
\newcommand{\bdani}[1]{\Hat{\Bar{d}}_{#1}}

\usepackage{accents}
\newcommand{\dBar}[1]{\Bar{\Bar{#1}}}

\newcommand{\NO}[1]{\{#1\}} 
\newcommand{\ERI}[2]{\braket{#1|#2}}
\newcommand{\sERI}[2]{(#1|#2)}
\newcommand{\dbERI}[2]{\mel{#1}{}{#2}}
\newcommand{\e}[2]{\epsilon_{#1}^{#2}}
\newcommand{\eHF}[1]{\epsilon_{#1}^\text{HF}}
\newcommand{\eKS}[1]{\epsilon_{#1}^\text{KS}}
\newcommand{\Om}{\Omega}
\newcommand{\om}{\omega}

\newcommand{\titou}[1]{\textcolor{red}{#1}}
\newcommand{\petros}[1]{\textcolor{cyan}{#1}}
\newcommand{\jt}[1]{\textcolor{orange}{#1}}
\newcommand{\ag}[1]{\textcolor{teal}{#1}}
\newcommand{\ai}[1]{\textcolor{magenta}{#1}}
\newcommand{\trashPFL}[1]{\textcolor{red}{\sout{#1}}}
\newcommand{\trashMPK}[1]{\textcolor{cyan}{\sout{#1}}}
\newcommand{\PFL}[1]{\titou{(\underline{\bf PFL}: #1)}}
\newcommand{\MPK}[1]{\petros{(\underline{\bf MPK}: #1)}}
\newcommand{\JT}[1]{\jt{(\underline{\bf JT}: #1)}}
\newcommand{\AG}[1]{\ag{(\underline{\bf AG}: #1)}}
\newcommand{\AI}[1]{\ai{(\underline{\bf AI}: #1)}}
\newcommand{\eqrref}[1]{Eq.~\eqref{#1}}
\newcommand{\fnm}{\footnotemark}
\newcommand{\fnt}{\footnotetext}

\newcommand{\HF}{\text{HF}}
\newcommand{\GW}{\text{$GW$}}
\newcommand{\GOWO}{\text{$G_0W_0$}}
\newcommand{\drCCD}{\text{drCCD}}
\newcommand{\RPA}{\text{RPA}}
\newcommand{\IP}{\text{IP}}
\newcommand{\EA}{\text{EA}}
\newcommand{\IPEA}{\text{IP/EA}}
\newcommand{\EOM}{\text{EOM}}

\newcommand{\TCC}{\text{TCC}}
\newcommand{\ECC}{\text{ECC}}

\newcommand{\ba}{\boldsymbol{a}}
\newcommand{\bb}{\boldsymbol{b}}
\newcommand{\bbb}{\boldsymbol{\beta}}
\newcommand{\bc}{\boldsymbol{c}}
\newcommand{\bbc}{\Bar{\bc}}
\newcommand{\bd}{\boldsymbol{d}}
\newcommand{\bbd}{\Bar{\bd}}
\newcommand{\bx}{\boldsymbol{x}}
\newcommand{\bA}{\boldsymbol{A}}
\newcommand{\bB}{\boldsymbol{B}}
\newcommand{\bC}{\boldsymbol{C}}
\newcommand{\bD}{\boldsymbol{D}}
\newcommand{\bG}{\boldsymbol{G}}
\newcommand{\bX}{\boldsymbol{X}}
\newcommand{\bY}{\boldsymbol{Y}}
\newcommand{\bT}{\boldsymbol{T}}
\newcommand{\bt}{\boldsymbol{t}}
\newcommand{\bR}{\boldsymbol{R}}
\newcommand{\br}{\boldsymbol{r}}
\newcommand{\bE}{\boldsymbol{E}}
\newcommand{\bM}{\boldsymbol{M}}
\newcommand{\bN}{\boldsymbol{N}}
\newcommand{\bH}{\boldsymbol{H}}
\newcommand{\bO}{\boldsymbol{0}}
\newcommand{\bI}{\boldsymbol{1}}
\newcommand{\bS}{\boldsymbol{S}}
\newcommand{\bz}{\boldsymbol{z}}
\newcommand{\bV}{\boldsymbol{V}}
\newcommand{\bff}{\boldsymbol{f}}
\newcommand{\bLam}{\boldsymbol{\Lambda}}
\newcommand{\blam}{\boldsymbol{\lambda}}
\newcommand{\bgam}{\boldsymbol{\gamma}}
\newcommand{\bOm}{\boldsymbol{\Omega}}
\newcommand{\bSig}{\boldsymbol{\Sigma}}
\newcommand{\beps}{\boldsymbol{\epsilon}}

\newcommand{\hT}{\Hat{T}}
\newcommand{\hW}{\Hat{W}}
\newcommand{\hF}{\Hat{F}}
\newcommand{\hL}{\Hat{L}}
\newcommand{\hR}{\Hat{R}}
\newcommand{\hH}{\Hat{H}}
\newcommand{\hbH}{\Bar{H}}
\newcommand{\hbbH}{\dBar{H}}
\newcommand{\hI}{\Hat{1}}
\newcommand{\hV}{\Hat{V}}
\newcommand{\hZ}{\Hat{Z}}
\newcommand{\hLam}{\Hat{\Lambda}}
\newcommand{\htau}{\Hat{\tau}}
\newcommand{\hXi}{\Hat{\Xi}}

\newcommand{\cL}{\mathcal{L}}
\newcommand{\wtH}{\widetilde{H}}
\newcommand{\wtV}{\widetilde{V}}

\newcommand{\T}[1]{#1^{\intercal}}
\newcommand{\Ec}{E_\text{c}}

\newcommand{\ldr}{\text{$\lambda$-dr}}
\newcommand{\dr}{\text{dr}}
\newcommand{\ii}{\text{i}}
\newcommand{\SupInf}{\textcolor{blue}{Supporting Information}\xspace}

\newcommand{\stkout}[1]{\ifmmode\text{\sout{\ensuremath{#1}}}\else\sout{#1}\fi}

\renewcommand{\tableautorefname}{Table}
\renewcommand{\sectionautorefname}{Sec.}
\renewcommand{\figureautorefname}{Fig.}
\renewcommand\thefigure{S\arabic{figure}}
\renewcommand\thetable{S\arabic{table}}

% addresses
\newcommand{\LCPQ}{Laboratoire de Chimie et Physique Quantiques (UMR 5626), Universit\'e de Toulouse, CNRS, Toulouse, France}
\newcommand{\UnHam}{Department of Chemistry, University of Hamburg, 22761 Hamburg, Germany; The Hamburg Centre for Ultrafast Imaging (CUI), Hamburg 22761, Germany}
\newcommand{\TUW}{Institute for Theoretical Physics, TU Wien, Wiedner Hauptstraße 8-10/136, Vienna, Austria}

\begin{document}	

\title{Supporting Information for ``Connection between $GW$ and Extended Coupled Cluster''}

\author{Johannes T\"olle$^{\ast}$}
        \email{johannes.toelle@uni-hamburg.de}
        \affiliation{\UnHam}
	
\author{Marios-Petros \surname{Kitsaras}}
	%\email{kitsaras@irsamc.ups-tlse.fr}
	\affiliation{\LCPQ}

\author{Andreas \surname{Irmler}}
	%\email{andreas.irmler@tuwien.ac.at}
	\affiliation{\TUW}

\author{Andreas \surname{Gr\"uneis}}
	%\email{andreas.grueneis@tuwien.ac.at}
	\affiliation{\TUW}

\author{Pierre-Fran\c{c}ois \surname{Loos}}
	%\email{loos@irsamc.ups-tlse.fr}
	\affiliation{\LCPQ}
	
\begin{abstract}
This \SupInf provides the derivations and working equations supporting the connection between the $GW$ approximation and the extended coupled-cluster (ECC) framework introduced in the main text. 
We present key amplitude identities, the full spin-adapted EOM $\sigma$-vector equations (including the $G_0W_0$–TDA subset and ECC-based vertex corrections), and the perturbative ECC formulation of the linearized one-body $GW$ density matrix. 
It also reports the errors of the principal IPs with respect to the TBEs for the benchmark set of 23 molecular systems from Ref.~\onlinecite{Marie_2024b} computed using various $G_0W_0$ variants with the aug-cc-pVQZ basis.
\end{abstract}

\maketitle

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section{Amplitude relations}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
To demonstrate the following relation
\begin{equation}
	\bI + \bz + \bt \cdot \bz = (\bI - \bt)^{-1}
	\label{eq:amplitude_relation}
\end{equation}
we start by rewriting the left-hand side as
\begin{equation}
	\bI + \bz + \bt \cdot \bz = \bI +\bt \cdot (\bI - \bt \cdot \bt)^{-1} + \bt \cdot \bt \cdot (\bI - \bt \cdot \bt)^{-1}
	\label{eq:tSimplify}
\end{equation} 
where we made use of~\cite{Kitsaras_2026}
\begin{equation}
	\begin{split}
		\bz 
		& = \bY \cdot ({\bX}-\bt \cdot \bY)^{-1} 
		\\
		& = \bt \cdot (\bI - \bt \cdot \bt)^{-1}
	\end{split}
\end{equation}
Realizing that the right-hand side of Eq.~\eqref{eq:tSimplify} can be recast into a von-Neumann series
\begin{equation}
\begin{split}
	&\bI +\bt \cdot (\bI - \bt \cdot \bt)^{-1} + \bt \cdot \bt \cdot (\bI - \bt \cdot \bt)^{-1} 
	\\
	&= \bI + \sum^{\infty}_{k=0} \bt^{2k+1} + \sum^{\infty}_{k=0} \bt^{2k+2}  
	\\
	&= \sum_{k=0}^{\infty} \bt^k 
	= (\bI - \bt)^{-1}
\end{split}
\end{equation}
establishes the relationship in Eq.~\eqref{eq:amplitude_relation}.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section{$\sigma$-vector equations}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
The spin-adapted $\sigma$-vector equations for the $m$th excitation vector in the EOM eigenvalue problem defined in Eq.~\ref{eq:EOMECCeB} for the doubly similarity-transformed electron-boson Hamiltonian, are presented in Sec.~\ref{sec:EOM_ECC_EQS}.
The additional vertex corrections to the $G_0W_0$ approximation within the EOM-ECC framework are presented in Sec.~\ref{sec:vertex_corrections_EOM_ECC}.

The Einstein summation convention is implied over all repeated indices throughout. 
Electron repulsion integrals are defined in chemists' notation as $V_{pqrs} = \left( pq|rs \right)$.
Furthermore, composite electron-hole fermionic indices, denoted as $\nu,\mu,\dots$ in the manuscript, are resolved into occupied ($i,j,k,l,m,n,\dots$) and virtual ($a,b,c,d,e,f,\dots$) fermionic indices.   
Consquently, the amplitude tensors $\bt$ and $\bz$ are defined as $t_{\nu\mu} = t_{ijab}$ and $z_{\nu\mu} = z_{ijab} $, the excitation vectors as $r^{(m)}_{i\nu} = r^{(m)}_{ijb}$ and $r^{(m)}_{\nu a} = r^{(m)}_{jba}$.


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\subsection{EOM-ECC working equations}
\label{sec:EOM_ECC_EQS}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

A subset of the full EOM-ECC $\sigma$-vector equations corresponds to the $G_0W_0$ $\sigma$-vector equations within the Tamm-Dancoff approximation (TDA).
The equations were first presented in Ref.~\citenum{Bintrim_2021}, and are provided here for completeness.
The $\sigma$-vector equations for $G_0W_0$ within the TDA read  
\begin{subequations}
\begin{align}
	\sigma^{(m)}_{i} & =  f_{ij} r^{(m)}_j + f_{ia} r^{(m)}_a + 2 V_{iabj} r^{(m)}_{jba} +  2 V_{kijb} r^{(m)}_{kjb} 
	\\
\begin{split}
	\sigma^{(m)}_{ijb} &= V_{icbj} r^{(m)}_c + V_{jbki} r^{(m)}_k  \\
	&-f_{bc} r^{(m)}_{ijc} + f_{ki} r^{(m)}_{kjb} + f_{lj} r^{(m)}_{ilb} - 2 V_{lcbj} r^{(m)}_{ilc}
\end{split}
	\\
	\sigma^{(m)}_{a} & =  f_{ab} r^{(m)}_b + f_{ai} r^{(m)}_i + 2 V_{jbca} r^{(m)}_{jbc} + 2 V_{iajb} r^{(m)}_{ijb}
	\\
\begin{split}
	\sigma^{(m)}_{jba} &= V_{jbca} r^{(m)}_{c} + V_{jbia} r^{(m)}_{i} \\ 
	&+  f_{ca} r^{(m)}_{jbc} + f_{cb} r^{(m)}_{jca} + f_{ij} r^{(m)}_{iba} + 2 V_{jbck} r^{(m)}_{kca}
\end{split}
\end{align}
\end{subequations}
Next, the direct-ring ECC $\sigma$-vector equations containing the contraction with $\bt$ and $\bz$ are presented.
The direct contractions with the amplitudes $\bt$ read
\begin{subequations}
\begin{align}
	\sigma^{(m)}_{i}[t] & = 4V_{lcai} t_{lkcd} r^{(m)}_{kda}
	\\
\begin{split}
	\sigma^{(m)}_{ijb}[t] &= 2 V_{kcai} t_{kjcb} r^{(m)}_a + 2 V_{laki} t_{ljab} r^{(m)}_a 
	\\
	& - 4V_{lcka} t_{kjab} r^{(m)}_{ilc}
\end{split}
	\\
	\sigma^{(m)}_{a}[t] & = 4 V_{icba} t_{ikcd} r^{(m)}_{kdb}	
	\\
	\sigma^{(m)}_{jba}[t] & = 4 V_{jbic} t_{ikcd} r^{(m)}_{kda}
\end{align}
\end{subequations}
while the direct contractions with the amplitudes $\bz$ are 
\begin{subequations}
\begin{align}
	\sigma^{(m)}_{i}[z] & = 4 V_{raki} z_{lrca} r^{(m)}_{klc}
	\\
	\sigma^{(m)}_{a}[z] & = 4 V_{kabi} z_{licb} r^{(m)}_{klc}
	\\
	\sigma^{(m)}_{jba}[z] & = 2 V_{scda} z_{jsbc} r^{(m)}_{d} + 2 V_{kacs} z_{jsbc} r^{(m)}_{k}
\end{align}
\end{subequations}
Lastly, the direct-ring contractions containing both $\bt$ and $\bz$ amplitudes are given by
\begin{subequations}
\begin{align}
	\sigma^{(m)}_{i}[t,z] & = 8 V_{kcmi} z_{jled} t_{klcd} r^{(m)}_{mje}
	\\
	\sigma^{(m)}_{a}[t,z] & = 8 V_{makc} z_{jled} t_{klcd} r^{(m)}_{mje}
	\\
	\sigma^{(m)}_{jba}[t,z] & = 4 V_{kcea} z_{jlbd} t_{klcd} r^{(m)}_{e} + 4 V_{iakc} z_{jlbd} t_{klcd} r^{(m)}_{i}
\end{align}
\end{subequations}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\subsection{Vertex corrections within EOM-ECC}
\label{sec:vertex_corrections_EOM_ECC}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
As explained in the manuscript (Sec.~\ref{sec:Vertexcorrections}), the direct-ring $\sigma$-vector equations are modified to include exchange contributions in three distinct ways:

(i) Exchange corrections in the two-electron integrals ($\Gamma^{\text{x}}_\text{V}$):
\begin{subequations}
\begin{align}
	\sigma^{(m)}_{i} & =  - V_{ibaj} r^{(m)}_{jba} - V_{kbji} r^{(m)}_{kjb}
	\\
	\sigma^{(m)}_{ijb} & =  V_{ljbc} r^{(m)}_{ilc}
	\\
	\sigma^{(m)}_{a} & =  - V_{jcba} r^{(m)}_{jbc} - V_{ibja} r^{(m)}_{ijb}
	\\
	\sigma^{(m)}_{jba} & =  - V_{jckb} r^{(m)}_{kca}
	\\
	\sigma^{(m)}_{i}[t] & = - 2V_{liac} t_{lkcd} r^{(m)}_{kda}
	\\
\begin{split}
	\sigma^{(m)}_{ijb}[t] &= - V_{kipc}t_{kjcb}r^{(m)}_p - V_{kali} t_{ljab} r^{(m)}_j 
	 \\
	&+ 2 V_{lakc} t_{kjab} r^{(m)}_{ilc} 
\end{split}
\\
	\sigma^{(m)}_{a}[t] & = - 2 V_{iabc} t_{ikcd} r^{(m)}_{kdb}
	\\
	\sigma^{(m)}_{jba}[t] & = - 2 V_{jcib} t_{ikcd} r^{(m)}_{kda}
	\\
	\sigma^{(m)}_{i}[z] & = -2 V_{ibkj} z_{ljcb} r^{(m)}_{klc}
	\\
	\sigma^{(m)}_{a}[z] & = -2 V_{kjba} z_{ljcb} r^{(m)}_{klc}
	\\
	\sigma^{(m)}_{jba}[z] & = - V_{icda} z_{jibd} r^{(m)}_{c} - V_{kida} z_{jibd} r^{(m)}_{k}
	\\
	\sigma^{(m)}_{i}[z,t] & = -4 V_{mcki} z_{jled} t_{klcd} r^{(m)}_{mje}
	\\
	\sigma^{(m)}_{a}[z,t] & = -4 V_{mcka} z_{jled} t_{klcd} r^{(m)}_{mje}
	\\
	\sigma^{(m)}_{jba}[z,t] & = -2 V_{kace} z_{jlbd} t_{klcd} r^{(m)}_{e} - 2 V_{icka} z_{jlbd} t_{klcd} r^{(m)}_{i}
\end{align}
\end{subequations}

(ii) Exchange corrections in the amplitudes ($\Gamma^{\text{x}}_\text{A}$):
\begin{subequations}
\begin{align}
	\sigma^{(m)}_{i}[t] & =  -2 V_{ldai} t_{lkcd} r^{(m)}_{kca}
	\\
\begin{split}
	\sigma^{(m)}_{ijb}[t] &=  -V_{kdai} t_{kjbd}  r^{(m)}_{a} -  V_{lcki} t_{ljbc} r^{(m)}_k 
	\\
	&+ 2V_{lckd} t_{kjbd} r^{(m)}_{ilc} 
\end{split}
	\\
	\sigma^{(m)}_{a}[t] & =  -2 V_{idba} t_{ikcd} r^{(m)}_{kcb}
	\\
	\sigma^{(m)}_{jba}[t] & =  -2 V_{jbid} t_{ikcd} r^{(m)}_{kca}
	\\
	\sigma^{(m)}_{i}[z] & = -2 V_{jbki} z_{ljcb} r^{(m)}_{klc}
	\\
	\sigma^{(m)}_{a}[z] & = -2 V_{kabj} z_{ljbc} r^{(m)}_{klc}
	\\
	\sigma^{(m)}_{jba}[z] & = - V_{lcda} z_{jlcb} r^{(m)}_{d} - V_{kacl} z_{jlcb} r^{(m)}_{k}
\end{align}
\end{subequations}

(iii) Exchange corrections in both ($\Gamma^{\text{x}}_\text{CR}$):
\begin{subequations}
\begin{align}
	\sigma^{(m)}_{i}[t] & =  V_{liad} t_{lkcd} r^{(m)}_{kca}
	\\
\begin{split}
	\sigma^{(m)}_{ijb}[t] & =   V_{kjad} t_{kibd} r^{(m)}_a - V_{kclj} t_{libc} r^{(m)}_k 
	\\
	& - V_{ldkc} t_{kjbd} r^{(m)}_{ilc}
\end{split}
	\\
	\sigma^{(m)}_{a}[t] & =  V_{iabd} t_{ikcd} r^{(m)}_{kcb}
	\\
	\sigma^{(m)}_{jba}[t] & =  V_{jdib} t_{ikcd} r^{(m)}_{kca}
	\\
	\sigma^{(m)}_{i}[z] & = -2 V_{jbki} z_{ljcb} r^{(m)}_{klc}
	\\
	\sigma^{(m)}_{a}[z] & = -2 V_{kabj} z_{ljbc} r^{(m)}_{klc}
	\\
	\sigma^{(m)}_{jba}[z] & = - V_{lcda} z_{jlcb} r^{(m)}_{d} - V_{kacl} z_{jlcb} r^{(m)}_{k}
	\\
	\sigma^{(m)}_{i}[t,z] & = -4 V_{mcki} z_{jled} t_{klcd} r^{(m)}_{mje}
	\\
	\sigma^{(m)}_{a}[t,z] & = -4 V_{mcka} z_{jled} t_{klcd} r^{(m)}_{mje}
	\\
	\sigma^{(m)}_{jba}[t,z] & = -2 V_{kace} z_{jlbd} t_{klcd} r^{(m)}_{e} - 2 V_{icka} z_{jlbd} t_{klcd} r^{(m)}_{i}
\end{align}
\end{subequations}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section{Linearized density matrix}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

The amplitude equations (Sec.~\ref{sec:GWLDM}) for the linearized one-body $GW$ density matrix within the ECC perturbation theory framework are
\begin{equation}
\begin{split}
	0 &= V_{ia,\nu} \left( \delta_{\nu,\mu} + 2 t_{\nu,\mu} \right)  + A_{\mu,\nu} t^{(1)}_{ia,\nu}
	\\
	&+ f_{ab} t^{(1)}_{ib,\mu} - f_{ji} t^{(1)}_{ja,\mu} + 2 B_{\mu,\nu} t_{\nu,\lambda} t^{(1)}_{ia,\lambda}
\end{split}
\end{equation}
for $t^{(1)}_{ia,\mu}$, and
\begin{equation}
\begin{split}	
	0 &= f_{ia} + f_{ab} t^{(2)}_{ib} - f_{ji} t^{(2)}_{ja} 
	 \\
	&- 2 V_{ij,\nu} \left( \delta_{\nu,\mu} + 2 z_{\nu,\mu} + 4 t_{\nu,\lambda} z_{\lambda,\mu} \right) t^{(1)}_{ja,\mu} 
	 \\
	&+ 2 V_{ab,\nu} \left( \delta_{\nu,\mu} +  2 z_{\nu,\mu} + 4 t_{\nu,\lambda} z_{\lambda,\mu} \right) t^{(1)}_{ib,\mu} 
\end{split}
\end{equation}
for $t^{(2)}_{ia}$.
The elements $A_{\nu,\mu}$ are defined as 
\begin{equation}
	A_{\nu,\mu} = A_{ia,jb} = \delta_{ij}f_{ab} - \delta_{ab}f_{ij} + B_{ia,jb},
\end{equation}
with $B_{\mu,\nu} = B_{ia,jb} = 2 V_{iajb}$.
The amplitude equations for $z^{(1)}_{ia,\mu}$ read
\begin{equation}
\begin{split}
	0 &= V_{ia,\nu} \left( \delta_{\nu,\mu} + 2 z_{\nu,\mu} + 4 t_{\nu,\lambda} z_{\lambda,\mu} \right) + A_{\mu,\nu} z^{(1)}_{ia,\nu}
	\\
	&+ f_{ab} z^{(1)}_{ib,\mu} - f_{ji} z^{(1)}_{ja,\mu} + 2 B_{\mu,\nu} t_{\nu,\lambda} z^{(1)}_{ia,\lambda}
\end{split}
\end{equation}
and $z^{(2)}_{ia}$ is obtained from
\begin{equation}
\begin{split}
	0 &= f_{ia} + f_{ab} z^{(2)}_{ib} - f_{ji} z^{(2)}_{ja} 
	\\
	&- 2 V_{ij,\nu} \left( \delta_{\nu,\mu} + 2 t_{\nu,\mu} \right) z^{(1)}_{ja,\mu} 
	\\
	&+ 2 V_{ab,\nu} \left( \delta_{\nu,\mu} +  2 t_{\nu,\mu} \right) z^{(1)}_{ib,\mu}
\end{split}
\end{equation}
Based on the above equations, the linearized one-body $GW$ density matrix within ECC is computed as $\boldsymbol{\gamma}^{GW}$
\begin{equation}
	\boldsymbol{\gamma}^{GW} = \boldsymbol{\gamma}^\dagger + \boldsymbol{\gamma},
\end{equation}
with
\begin{subequations}
\begin{align}
	\gamma_{ij} &= 2 \delta_{ij} - 2 t^{(1)}_{ja,\mu} z^{(1)}_{ia,\mu} \\
	\gamma_{ab} &= 2 t^{(1)}_{ia,\mu} z^{(1)}_{ib,\mu} \\
	\gamma_{ia} &= t^{(2)}_{ia} \\
	\gamma_{ai} &= z^{(2)}_{ia}
\end{align}
\end{subequations}
We have ensured that the resulting natural occupation numbers from $\pmb{\gamma}^{GW}$ within the ECC framework are identical to those obtained from the linearized $GW$ density matrix presented in Refs.~\onlinecite{Bruneval_2019_a,Bruneval_2019_b,Bruneval_2021_b} [see Eqs.~\eqref{eq:OccOccBlockD}-\eqref{eq:OccVirtBlockD}].


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section{Relative error of inner- and outer-valence ionization potentials (IPs)}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
The error relative errors for the principal and second IPs with respect to the TBEs for the benchmark set of 23 molecular systems from Ref.~\onlinecite{Marie_2024b} are displayed in Table \ref{tab:SI_ips_val} and Table~\ref{tab:SI_ips_2}, respectively.


\begin{squeezetable}
\begin{table*}
\begin{ruledtabular}
%	\vspace{9cm}
	\caption{Errors (in \si{\eV}) of the principal IPs with respect to the TBEs for the benchmark set of 23 molecular systems from Ref.~\onlinecite{Marie_2024b} computed using various $G_0W_0$ variants with the aug-cc-pVQZ basis.}
	\label{tab:SI_ips_val}
	\begin{tabular}{l r r r r r r r r r}
		& & \multicolumn{8}{c}{$G_0W_0$ variants} \\
		\cline{3-10} \vspace{-0.2cm}\\ 
		Mol. & CCSD\fnm[1] & 
		(diag)\fnm[2] &
		(full) &
		+ $\Gamma^{\text{x}}_\text{A+V+CR}$ &
		+ $\gamma^{GW}$ &
		$+ \Gamma^{\text{x}}_\text{V}$ + $\gamma^{GW}$ &
		$\Gamma^{\text{x}}_\text{A}$ + $\gamma^{GW}$ &
		$+ \Gamma^{\text{x}}_\text{V+A}$ + $\gamma^{GW}$ &
		$+\Gamma^{\text{x}}_\text{V+A+CR}$ + $\gamma^{GW}$ \vspace{0.1cm}\\
		\cline{1-10}\vspace{-0.2cm}\\
H$_2$S & 0.034 & 0.204 & 0.204 & 0.375 & -0.152 & -0.040 & -0.150 & -0.042 & 0.017 \\
CS & 0.254 & 1.168 & 1.157 & 1.177 & 0.176 & 0.217 & 0.128 & 0.160 & 0.212 \\
BeO & -0.077 & -0.111 & -0.085 & -0.251 & 0.043 & -0.019 & -0.072 & -0.151 & -0.121 \\
CH$_4$ & 0.021 & 0.465 & 0.468 & 0.318 & -0.004 & -0.159 & -0.009 & -0.176 & -0.158 \\
C$_2$ & 0.533 & 0.585 & 0.596 & 1.003 & -0.315 & -0.180 & -0.159 & 0.007 & 0.091 \\
BN & -0.001 & -0.112 & -0.093 & -0.015 & -0.306 & -0.345 & -0.25 & -0.273 & -0.238 \\
Ne & -0.101 & 0.122 & 0.134 & -0.176 & 0.196 & 0.054 & 0.037 & -0.132 & -0.115 \\
HF & -0.097 & 0.239 & 0.251 & -0.078 & 0.190 & 0.025 & 0.029 & -0.167 & -0.142 \\
CO$_2$ & 0.056 & 0.602 & 0.603 & 0.442 & 0.152 & 0.024 & 0.079 & -0.069 & -0.016 \\
LiF & -0.045 & 0.056 & 0.074 & -0.260 & 0.191 & 0.044 & 0.017 & -0.158 & -0.143 \\
HCl & 0.042 & 0.197 & 0.197 & 0.332 & -0.130 & -0.045 & -0.140 & -0.062 & 0.002 \\
CH$_2$O & -0.030 & 0.602 & 0.542 & 0.182 & 0.252 & -0.003 & 0.146 & -0.138 & -0.109 \\
Ar & 0.063 & 0.187 & 0.187 & 0.326 & -0.126 & -0.036 & -0.144 & -0.061 & 0.010 \\
SiH$_4$ & 0.059 & 0.494 & 0.496 & 0.386 & 0.178 & 0.067 & 0.181 & 0.060 & 0.064 \\
BH$_3$ & 0.043 & 0.448 & 0.449 & 0.331 & 0.100 & -0.025 & 0.109 & -0.024 & -0.023 \\
H$_2$O & -0.062 & 0.343 & 0.353 & 0.146 & 0.050 & -0.045 & -0.078 & -0.198 & -0.158 \\
NH$_3$ & -0.022 & 0.417 & 0.414 & 0.344 & -0.059 & -0.074 & -0.141 & -0.176 & -0.128 \\
BF & 0.104 & 0.245 & 0.245 & 0.510 & -0.215 & 0.001 & -0.175 & 0.052 & 0.058 \\
LiCl & 0.060 & 0.173 & 0.175 & 0.245 & -0.123 & -0.080 & -0.150 & -0.118 & -0.058 \\
CO & 0.271 & 0.940 & 0.934 & 0.981 & 0.176 & 0.243 & 0.148 & 0.209 & 0.241 \\
F$_2$ & -0.086 & 0.751 & 0.758 & 0.094 & 0.400 & 0.007 & 0.162 & -0.296 & -0.281 \\
PH$_3$ & 0.034 & 0.283 & 0.284 & 0.402 & -0.082 & -0.021 & -0.060 & -0.000 & 0.036 \\
N$_2$ & 0.168 & 0.978 & 0.972 & 0.820 & 0.213 & 0.132 & 0.110 & 0.007 & 0.056 \\
\end{tabular}
	\end{ruledtabular}
	\fnt[1]{EOM-IP-CCSD data taken from Ref.~\citenum{Marie_2024b}.}
	\fnt[2]{$G_0W_0$ results computed within the diagonal approximation taken from Ref.~\citenum{Marie_2024b}.}
\end{table*}
\end{squeezetable}

\begin{squeezetable}
\begin{table*}
\begin{ruledtabular}
%	\vspace{9cm}
	\caption{Errors (in \si{\eV}) of the second IPs with respect to the TBEs for the benchmark set of 23 molecular systems from Ref.~\onlinecite{Marie_2024b} computed using various $G_0W_0$ variants with the aug-cc-pVQZ basis.}
	\label{tab:SI_ips_2}
	\begin{tabular}{l r r r r r r r r r}
		& & \multicolumn{8}{c}{$G_0W_0$ variants} \\
		\cline{3-10} \vspace{-0.2cm}\\ 
		Mol. & CCSD\fnm[1] & 
		(diag)\fnm[2] &
		(full) &
		+ $\Gamma^{\text{x}}_\text{A+V+CR}$ &
		+ $\gamma^{GW}$ &
		$+ \Gamma^{\text{x}}_\text{V}$ + $\gamma^{GW}$ &
		$\Gamma^{\text{x}}_\text{A}$ + $\gamma^{GW}$ &
		$+ \Gamma^{\text{x}}_\text{V+A}$ + $\gamma^{GW}$ &
		$+\Gamma^{\text{x}}_\text{V+A+CR}$ + $\gamma^{GW}$ \vspace{0.1cm}\\
		\cline{1-10}\vspace{-0.2cm}\\
H$_2$S & 0.037 & 0.298 & 0.296 & 0.362 & -0.072 & -0.060 & -0.065 & -0.058 & -0.011 \\
CS & 0.123 & 0.127 & 0.141 & 0.449 & -0.301 & -0.168 & -0.234 & -0.099 & -0.016 \\
BeO & -0.033 & 0.085 & 0.095 & -0.369 & 0.284 & 0.033 & 0.082 & -0.199 & -0.181 \\
CH$_4$ & 0.278 & 0.840 & 0.842 & 0.728 & 0.300 & 0.289 & 0.193 & 0.140 & 0.159 \\
BN & 0.013 & -0.117 & -0.080 & 0.258 & -0.388 & -0.134 & -0.386 & -0.160 & -0.049 \\
Ne & 0.154 & -0.255 & -0.241 & 0.035 & -0.181 & 0.350 & -0.448 & 0.084 & 0.093 \\
HF & -0.081 & 0.157 & 0.144 & -0.080 & 0.069 & -0.070 & -0.019 & -0.176 & -0.157 \\
CO$_2$ & 0.462 & 1.079 & 1.125 & 1.110 & 0.567 & 0.578 & 0.497 & 0.489 & 0.549 \\
LiF & -0.039 & 0.121 & 0.134 & -0.351 & 0.277 & -0.006 & 0.097 & -0.216 & -0.210 \\
HCl & 0.054 & 0.303 & 0.297 & 0.358 & -0.060 & -0.057 & -0.056 & -0.060 & -0.002 \\
CH$_2$O & 0.049 & 0.141 & 0.162 & 0.153 & -0.186 & -0.243 & -0.166 & -0.238 & -0.205 \\
Ar & 0.725 & 2.042 & 2.042 & 1.496 & 1.687 & 1.268 & 1.500 & 1.067 & 1.078 \\
SiH$_4$ & 0.247 & 0.839 & 0.845 & 0.787 & 0.523 & 0.516 & 0.476 & 0.436 & 0.446 \\
BH$_3$ & 0.096 & 0.448 & 0.453 & 0.434 & 0.079 & 0.094 & 0.050 & 0.042 & 0.051 \\
H$_2$O & -0.067 & 0.323 & 0.309 & 0.099 & 0.029 & -0.088 & -0.079 & -0.217 & -0.185 \\
NH$_3$ & 0.000 & 0.368 & 0.372 & 0.142 & -0.057 & -0.279 & -0.077 & -0.313 & -0.297 \\
BF & -0.418 & 0.285 & 0.302 & 0.165 & 0.279 & 0.137 & 0.138 & 0.004 & 0.032 \\
LiCl & 0.061 & 0.201 & 0.202 & 0.231 & -0.102 & -0.101 & -0.128 & -0.137 & -0.080 \\
CO & 0.075 & 0.244 & 0.263 & 0.289 & -0.028 & -0.062 & -0.036 & -0.084 & -0.024 \\
F$_2$ & 0.104 & 1.161 & 1.181 & 0.274 & 0.848 & 0.326 & 0.569 & -0.043 & -0.081 \\
PH$_3$ & 0.041 & 0.430 & 0.432 & 0.375 & 0.050 & -0.035 & 0.056 & -0.038 & -0.013 \\
N$_2$ & 0.306 & 0.278 & 0.286 & 0.546 & -0.373 & -0.314 & -0.266 & -0.197 & -0.122 \\
	\end{tabular}
	\end{ruledtabular}
	\fnt[1]{EOM-IP-CCSD data taken from Ref.~\citenum{Marie_2024b}.}
	\fnt[2]{$G_0W_0$ results computed within the diagonal approximation taken from Ref.~\citenum{Marie_2024b}.}
\end{table*}
\end{squeezetable}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section*{References}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%
\bibliography{/Users/johannestoelle/Documents/ECCvsGW/manuscript/biblio.bib}
%%%%%%%%%%%%%%%%%%%%%%%%

\end{document}


